Model adaptation for hyperbolic balance laws

In this work, we devise a model adaptation strategy for a class of model hierarchies consisting of two levels of model complexity. In particular, the fine model consists of a system of hyperbolic balance laws with stiff reaction terms and the coarse model consists of a system of hyperbolic conservation laws. We employ the relative entropy stability framework to obtain an a posteriori modeling error estimator. The efficiency of the model adaptation strategy is demonstrated by conducting simulations for chemically reacting fluid mixtures in one space dimension.

==> extract.py <==
import numpy as np
import os

path3ss = "plot_data/sod/sod7_3r/soln/"
path4ss = "plot_data/sod/sod7_3cr/rel_ent/"
pathr = "plot_data/sod/sod7_3r/soln/"

v3 = "rel_ent_pert_err_"
v2="Mvalue"
vr="uvalue"
v2r="soln_diff_"

# plot path3ss.v2.file_num.".txt" using ($20==0?$1:1/0):($3) ,
# path3ss.v2.file_num.".txt" using ($20==0?$1:1/0):($3) ,
# path3ss.v2.file_num.".txt" using 1:3 
   
# plot pathr.vr.file_num.".txt" using 1:3 

# plot path4ss.v3.file_num.".txt" using  1:(sqrt($3)) 

# plot path4ss.v1.file_num.".txt" using  1:(sqrt(($11))
                                          

N = 340
path_base = "./plot_data/sod/"



arr1 = np.loadtxt(os.path.join(path_base, "sod7_3r/soln/", "Mvalue"+str(N)+".txt" ), delimiter=" ")
display(arr)


==> plot_sod.py <==

import numpy as np
import os

import matplotlib as mpl
import matplotlib.pyplot as plt
import tikzplotlib


N = 340
path_base = "./plot_data/sod/"

Omega = np.loadtxt(os.path.join(path_base, "sod7_3cr/soln/", "Mvalue"+str(N)+".txt" ),
                  delimiter=" ", usecols=(0,19))
rhos = np.loadtxt(os.path.join(path_base, "sod7_3cr/soln/", "Mvalue"+str(N)+".txt" ),
                  delimiter=" ", usecols=(0,2))
M_sc = np.loadtxt(os.path.join(path_base, "sod7_3cr/rel_ent/", "error_estimates_"+str(N)+".txt" ),
                  delimiter=" ", usecols=(0,10))
R_1 = np.loadtxt(os.path.join(path_base, "sod7_3r/soln/", "Mvalue"+str(N)+".txt" ),
                  delimiter=" ", usecols=(0,18))
kappa = np.loadtxt(os.path.join(path_base, "sod7_3cr/rel_ent/", "error_estimates_"+str(N)+".txt" ),
                  delimiter=" ", usecols=(0,16))


fig, (ax1, ax3) = plt.subplots(2, 1, sharex=True, figsize=(8, 5),gridspec_kw={
                           'height_ratios': [2, 1]})

ax1.plot(rhos[:,0], rhos[:,1], label = '$\\rho_{O_2}$')
ax1.set_ylabel('$\\rho_{O_2}$')
ax1.legend(loc='upper left')
ax2 = ax1.twinx()
p2 = ax2.plot(R_1[:,0], np.abs(R_1[:,1]), color = 'red', linestyle="dashed", label='$ \\frac{1}{\\varepsilon}  |R_1(\mathbf{U}^r_h)|$')
ax2.set_ylabel('$ \\frac{1}{\\varepsilon}  |R_1(\mathbf{U}^r_h)|$')
ax2.legend(loc='upper right')

ax2.pcolor(Omega[:,0], (-10, 10000), [Omega[:,1][0:-1]],
               cmap='gray', alpha=0.2)
plt.xlim([0.45, 0.55])
ax2.set_yscale('log')


ax3.scatter(M_sc[:,0], np.sqrt(M_sc[:,1]),color = 'orange',  marker="x", label=r'$\mathcal{\mathtt{M}}_{s/c}^n$' )
ax3.scatter(kappa[:,0], np.sqrt(kappa[:,1]),color = 'olive', marker="o", label=r'$\kappa_\varepsilon^{n}$')
ax3.set_yscale('log')
ax3.legend(loc='upper left')
ax3.set_ylim([1.0e-9, 1.0e3])
ax3.pcolor(Omega[:,0], ax3.get_ylim(), [Omega[:,1][0:-1]],
               cmap='gray', alpha=0.2)

#tikzplotlib.save('figs/sod_'+str(N)+'.tex')

plt.savefig('figs/sod_'+str(N)+'.pdf')

